Simplified vine copula models: state of science and affairs

Vine copula models have become highly popular practical tools for modeling multivariate dependencies. To maintain tractability, a commonly employed simplifying assumption is that conditional copulas remain unchanged by the conditioning variables. This assumption has sparked a somewhat polarizing debate within the copula community. The fact that much of this dispute occurs outside the public record has placed the field in an unfortunate position, impeding scientific progress. In this article, I will review what we know about the flexibility and limitations of simplified vine copula models, explore the broader implications, and offer my own, hopefully reconciling, perspective on the issue.

==> fig/plots.R <==
library(VineCopula)
library(copula)
library(rvinecopulib)
library(tidyverse)
library(latex2exp)


## SA vs structure

# specify pair-copulas
bicop <- bicop_dist("gumbel", 0, ktau_to_par("gumbel", 0.8))
pcs <- list(
  list(bicop, bicop), # pair-copulas in first tree
  list(bicop) # pair-copulas in second tree
)

# specify R-vine matrix
mat <- dvine_structure(1:3)

# set up vine copula model
vc <- vinecop_dist(pcs, mat)

set.seed(5)
u <- rvinecop(5000, vc)

pdf("structure-vs-sa.pdf", width = 8, height = 2.8)
rafalib::mypar(1, 3)
plot(pseudo_obs(u[u[, 3] >= 0 & u[, 3] < 1/3, c(1, 2)]),  pch = 20, col = "grey10",
     xlab = TeX("$U_1$"), ylab = TeX("$U_2$"), main = TeX("$U_3 \\in \\[0, 1/3)$"))
plot(pseudo_obs(u[u[, 3] >= 1/3 & u[, 3] < 2/3, c(1, 2)]),  pch = 20, col = "grey10", 
     xlab = TeX("$U_1$"), ylab = TeX("$U_2$"), main = TeX("$U_3 \\in \\[1/3, 2/3)$"))
plot(pseudo_obs(u[u[, 3] >= 2/3 & u[, 3] <= 1, c(1, 2)]),  pch = 20, col = "grey10", 
     xlab = TeX("$U_1$"), ylab = TeX("$U_2$"), main = TeX("$U_3 \\in \\[2/3, 1\\]$"))
dev.off()

## Frank conditionals

tau <- seq(0, 0.8, length = 5)
alpha <- sapply(tau, \(x) iTau(frankCopula(), x))
u3 <- seq(0.01, 0.99, l = 100)

tibble(tau = factor(tau), alpha = alpha) |>
  group_by(tau) |>
  mutate(tau_AMH = list(tauAMH(1 - exp(-u3 * alpha))), u3 = list(u3)) |>
  unnest(c(tau_AMH, u3)) |>
  ggplot(aes(x = u3, y = tau_AMH, color = factor(tau))) +
  geom_line() +
  coord_cartesian(xlim = c(0, 1), ylim = c(0, 1)) +
  labs(title = "Trivariate Frank", x = TeX("$u_3$"), y = TeX("$\\tau_{1, 2| 3}$")) +
  guides(color = guide_legend(title = TeX("undcond. $\\tau$"))) +
  theme_minimal() +
  scale_color_viridis_d() +
  theme(legend.position = "bottom")
ggsave("tau-frank.pdf", width = 4, height = 4)

## AMH conditionals

tau <- seq(0, 0.33, length = 4)
alpha <- sapply(tau, \(x) iTau(amhCopula(), x))
u3 <- seq(0.01, 0.99, l = 100)

tibble(tau = factor(tau), alpha = alpha) |>
  group_by(tau) |>
  mutate(tau_AMH = list(tauAMH(alpha * u3 / (1 - alpha + u3 * alpha ))), u3 = list(u3)) |>
  unnest(c(tau_AMH, u3)) |>
  ggplot(aes(x = u3, y = tau_AMH, color = factor(tau))) +
  geom_line() +
  coord_cartesian(xlim = c(0, 1), ylim = c(0, 1)) +
  labs(title = "Trivariate AMH", x = TeX("$u_3$"), y = TeX("$\\tau_{1, 2| 3}$")) +
  guides(color = guide_legend(title = TeX("uncond. $\\tau$"))) +
  theme_minimal() +
  scale_color_viridis_d() +
  theme(legend.position = "bottom")
ggsave("tau-amh.pdf", width = 4, height = 4)


## Misinterpretation

library(gamCopula)

library(mgcv)
set.seed(0)

##  Simulation parameters
# Sample size
n <- 1e4
# Copula families
familyset <- c(1:2, 301:304, 401:404)
# Define a 4-dimensional R-vine tree structure matrix
d <- 4
Matrix <- c(2, 3, 4, 1, 0, 3, 4, 1, 0, 0, 4, 1, 0, 0, 0, 1)
# Matrix <- as_rvine_matrix(dvine_structure(1:4))[4:1, ]

Matrix <- matrix(Matrix, d, d)
nnames <- paste("X", 1:d, sep = "")


##  Create the model
# Define gam-vine model list
count <- 1
model <- vector(mode = "list", length = d * (d - 1) / 2)
sel <- seq(d, d^2 - d, by = d)

# First tree
for (i in 1:(d - 1)) {
  # Select a copula family
  family <- 401
  model[[count]]$family <- family
  
  model[[count]]$par <- BiCopTau2Par(4, 0.5)
  model[[count]]$par2 <- 0
  count <- count + 1
}

# A dummy dataset
data <- data.frame(u1 = runif(1e2), u2 = runif(1e2), matrix(runif(1e2 * d), 1e2, d))

# Trees 2 to (d-1)
for (j in 2) {
  for (i in 1:(d - j)) {
    # Select a copula family
    family <- 401
    
    # Select the conditiong set and create a model formula
    cond <- nnames[sort(Matrix[(d - j + 2):d, i])]
    tmpform <- paste("~", paste(paste("s(", cond, ", k=20, bs='cr')",
                                      sep = ""
    ), collapse = " + "))
    l <- length(cond)
    temp <- 3 #sample(3, l, replace = TRUE)
    
    # Spline approximation of the true function
    m <- 1e2
    x <- matrix(seq(0, 1, length.out = m), nrow = m, ncol = 1)
    tmp.fct <- function(x) {tau <- 0.9 * (2 * x - 1); log(1 + tau) - log(1 - tau)}
    colnames(x) <- cond
    y <- tmp.fct(x)
    
    # Estimate the gam model
    form <- as.formula(paste0("y", tmpform))
    dd <- data.frame(y, x)
    names(dd) <- c("y", cond)
    b <- gam(form, data = dd)
    # plot(x[,1],(y-fitted(b))/y)
    
    # Create a dummy gamBiCop object
    tmp <- gamBiCopFit(data = data, formula = form, family = 1, n.iters = 1)$res
    
    # Update the copula family and the model coefficients
    attr(tmp, "model")$coefficients <- coefficients(b)
    attr(tmp, "model")$smooth <- b$smooth
    attr(tmp, "family") <- family
    if (family == 2) {
      attr(tmp, "par2") <- 2 + exp(rnorm(1))
    }
    model[[count]] <- tmp
    count <- count + 1
  }
}

model[[count]] <- list(family = 0, par = 0, par2 = 0)

# Create the gamVineCopula object
GVC <- gamVine(Matrix = Matrix, model = model, names = nnames)
print(GVC)
plot(GVC)
dev.off()
## Not run: 
## Simulate and fit the model
sim <- gamVineSimulate(n, GVC)
fitGVC <- gamVineCopSelect(sim, GVC@Matrix, verbose = TRUE)
fitGVC  # correctly identifies independence in the last tree

fitPVC2 <- vinecop(sim, structure = GVC@Matrix[4:1, ], family_set = c("onepar", "twopar"))
fitPVC3 <- vinecop(sim, structure = GVC@Matrix[4:1, ], family_set = "tll", mult = 3)

fitPVC2$names <- stringr::str_remove_all(fitPVC2$names, "X")
fitPVC3$names <- stringr::str_remove_all(fitPVC2$names, "X")

pdf("contour-PVC.pdf", width = 6, height = 6)
contour(fitPVC2)
dev.off()

pdf("contour-PVC-np.pdf", width = 6, height = 6)
contour(fitPVC3)
dev.off()

summary(fitPVC2)


## Approximation error

sim2 <- rvinecop(1e3, fitPVC2)
sim3 <- rvinecop(1e3, fitPVC3)

d_infty_strong <- sapply(1:nrow(sim), \(i) {
  ecdf <- mean(apply(sim <= sim[i, ], 1, all))
  p <- mean(apply(sim3 <= sim[i, ], 1, all))
  abs(ecdf - p)
}) |> max()

d_infty_strong

mean(log(gamVinePDF(GVC, sim))) - mean(log(dvinecop(sim, fitPVC2)))

## HAC

library("HAC")
fitHAC <- estimate.copula(sim)

simHAC <- rHAC(1e3, fitHAC)

d_HAC_strong <- sapply(1:nrow(sim), \(i) {
  ecdf <- mean(apply(sim <= sim[i, ], 1, all))
  p <- mean(apply(simHAC <= sim[i, ], 1, all))
  abs(ecdf - p)
}) |> max()

d_HAC_strong

mean(log(gamVinePDF(GVC, sim))) - mean(log(dHAC(sim, fitHAC)))



### Milder version

##  Create the model
# Define gam-vine model list
count <- 1
model <- vector(mode = "list", length = d * (d - 1) / 2)
sel <- seq(d, d^2 - d, by = d)

# First tree
for (i in 1:(d - 1)) {
  # Select a copula family
  family <- 401
  model[[count]]$family <- family
  
  model[[count]]$par <- BiCopTau2Par(4, 0.5)
  model[[count]]$par2 <- 0
  count <- count + 1
}

# A dummy dataset
data <- data.frame(u1 = runif(1e2), u2 = runif(1e2), matrix(runif(1e2 * d), 1e2, d))

# Trees 2 to (d-1)
for (j in 2) {
  for (i in 1:(d - j)) {
    # Select a copula family
    family <- 401
    
    # Select the conditiong set and create a model formula
    cond <- nnames[sort(Matrix[(d - j + 2):d, i])]
    tmpform <- paste("~", paste(paste("s(", cond, ", k=20, bs='cr')",
                                      sep = ""
    ), collapse = " + "))
    l <- length(cond)
    temp <- 3 #sample(3, l, replace = TRUE)
    
    # Spline approximation of the true function
    m <- 1e2
    x <- matrix(seq(0, 1, length.out = m), nrow = m, ncol = 1)
    tmp.fct <- function(x) {tau <- 0.4 * (2 * x - 1); log(1 + tau) - log(1 - tau)}
    colnames(x) <- cond
    y <- tmp.fct(x)
    
    # Estimate the gam model
    form <- as.formula(paste0("y", tmpform))
    dd <- data.frame(y, x)
    names(dd) <- c("y", cond)
    b <- gam(form, data = dd)
    # plot(x[,1],(y-fitted(b))/y)
    
    # Create a dummy gamBiCop object
    tmp <- gamBiCopFit(data = data, formula = form, family = 1, n.iters = 1)$res
    
    # Update the copula family and the model coefficients
    attr(tmp, "model")$coefficients <- coefficients(b)
    attr(tmp, "model")$smooth <- b$smooth
    attr(tmp, "family") <- family
    if (family == 2) {
      attr(tmp, "par2") <- 2 + exp(rnorm(1))
    }
    model[[count]] <- tmp
    count <- count + 1
  }
}

model[[count]] <- list(family = 0, par = 0, par2 = 0)

# Create the gamVineCopula object
GVC <- gamVine(Matrix = Matrix, model = model, names = nnames)
print(GVC)
# plot(GVC)

## Simulate and fit the model
sim <- gamVineSimulate(n, GVC)
# fitGVC <- gamVineCopSelect(sim, GVC@Matrix, verbose = TRUE)

fitPVC2 <- vinecop(sim, structure = GVC@Matrix[4:1, ], family_set =c("onepar", "twopar"))
fitPVC3 <- vinecop(sim, structure = GVC@Matrix[4:1, ], family_set = "tll", mult = 3)
fitPVC2$names <- stringr::str_remove_all(fitPVC2$names, "X")
fitPVC3$names <- stringr::str_remove_all(fitPVC2$names, "X")

pdf("contour-PVC-mild.pdf", width = 6, height = 6)
contour(fitPVC2)
dev.off()

pdf("contour-PVC-np-mild.pdf", width = 6, height = 6)
contour(fitPVC3)
dev.off()

summary(fitPVC2)

## Approximation error

sim2 <- rvinecop(1e3, fitPVC2)
sim3 <- rvinecop(1e3, fitPVC3)

d_infty_moderate <- sapply(1:nrow(sim), \(i) {
  ecdf <- mean(apply(sim <= sim[i, ], 1, all))
  p <- mean(apply(sim3 <= sim[i, ], 1, all))
  abs(ecdf - p)
}) |> max()

d_infty_moderate

mean(log(gamVinePDF(GVC, sim))) - mean(log(dvinecop(sim, fitPVC2)))

## HAC

library("HAC")
fitHAC <- estimate.copula(sim)

simHAC <- rHAC(1e3, fitHAC)

d_HAC_moderate <- sapply(1:nrow(sim), \(i) {
  ecdf <- mean(apply(sim <= sim[i, ], 1, all))
  p <- mean(apply(simHAC <= sim[i, ], 1, all))
  abs(ecdf - p)
}) |> max()

d_HAC_moderate

mean(log(gamVinePDF(GVC, sim))) - mean(log(dHAC(sim, fitHAC)))


